Dynamics of Binary Systems to Fourth Post-Minkowskian Order from the Effective Field Theory Approach

We present the contribution from potential interactions to the dynamics of non-spinning binaries to fourth Post-Minkowskian (4PM) order. This is achieved by computing the scattering angle to ${\cal O}(G^4)$ using the effective field theory approach and deriving the bound radial action through analytic continuation. We reconstruct the Hamiltonian and center-of-mass momentum in an isotropic gauge. The (three-loop) integrals involved in our calculation are computed via differential equations, including a sector yielding elliptic integrals. Using the universal link between potential and tail terms, we also report: 1) The instantaneous energy flux at ${\cal O}(G^3)$; 2) The contribution to the 4PM unbound/bound radial action(s) depending on logarithms of the binding energy; 3) The (scheme-independent) logarithmic contribution to the 4PM non-local tail Hamiltonian for circular orbits. Our results in the potential region are in agreement with the recent derivation from scattering amplitudes. We also find perfect agreement in the overlap with the state-of-the-art in Post-Newtonian theory.

==> anc/4PMeft.txt <==
(* Ancillary file for the paper "Dynamics of Binary Systems to Fourth Post-Minkowskian Order from the Effective Field Theory Approach" by C. Dlapa, G. Kälin, Z. Liu, and R. A. Porto *)

(*
This file presents the result from the paper in a computer readable form. It can be conveniently read by Mathematica, but also other CASs.
Note that we use Mathematica's definition of the complete elliptic integrals EllipticE and EllipticK, which has the argument squared as compared to common mathematical literature.

The variables used are:
g: relativistic energy parameter gamma (below eq.(3))
x: energy parameter (above eq.(4))
nu: symmetric mass-ratio
Gamma=e/m: ratio of total energy over total mass (below eq.(6))
m: total mass
e: total energy
j=J/(G m^2 nu) normalized angular momentum (below eq.(7))
eps: dimensional regulator d=4-2eps
calE: (reduced) binding energy (below eq.(21))
v: c.o.m. velocity (below eq.(23))

Example usage:
- After having loaded the file into Mathematica, the nPM coefficient of the angle defined in eq.(2) up to 4PM can be displayed with
In:= Get["/path/to/file/4PMeft.txt"];
In:= chib[n]
To write it in terms of classical Logs & PolyLogs and g=gamma instead of x, e.g. at 4PM, use:
In:= chib[4]/.GToPolyLogs/.tog

- The following command gives the 4PM c_4 coefficient of the Hamiltonian defined in eq.(10):
In:= c4
In order to remove the spurious terms given in eq.(13) one can overwrite the corresponding variable by zero:
In:= c4Spurious:=0
In:= c4

- The potential and logarithmic contributions to the bound radial action are given by
In:= irBound

Other quantities can be obtained in a similar way, see comments below for each quantity.
*)

(* PM coefficients chi_b^{(n)} of the scattering angle defined in eq.(2) *)
chib[1]:=(2 (1+x^4) Sqrt[1+nu (-2+1/x+x)])/(-1+x^2)^2;

chib[2]:=(3 Pi (5+6 x^2+5 x^4) Sqrt[1+nu (-2+1/x+x)])/(8 (-1+x^2)^2);

chib[3]:=Sqrt[1+nu (-2+1/x+x)] ((4 (9 nu+(16-32 nu) x-51 nu x^2+24 (-1+2 nu) x^3+147 nu x^4-121 nu x^6-121 nu x^8+147 nu x^10+24 (-1+2 nu) x^11-51 nu x^12+(16-32 nu) x^13+9 nu x^14))/(3 x (-1+x^2)^6)-(8 nu (1-8 x^2-30 x^4-8 x^6+x^8) G[0,x])/(x (-1+x^2)^3));

(* eq.(6) *)
chib[4]:=Pi Sqrt[1+nu (-2+1/x+x)] (chiS+nu (chi2eps/(2eps)+chip));

(* eq.(24) *)
chiS:=h[1]/(128 (-1+x^2)^4);

(* eq.(25) *)
chi2eps:=-(h[2]/(64 x^2 (-1+x^2)^4))-(3 G[0,x] h[3])/(32 x (-1+x^2)^5)+(3 (G[-1,x]-G[0,2]) h[4])/(32 x^2 (-1+x^2)^2);

(* eq.(25) *)
chip:=-((21 EllipticE[1-x^2]^2 h[5])/(8 (-1+x^2)^4))+(3 EllipticE[1-x^2] EllipticK[1-x^2] h[6])/(8 (-1+x^2)^4)-(15 EllipticK[1-x^2]^2 h[7])/(16 (-1+x^2)^4)+(Pi^2 h[8])/(256 x^2 (-1+x^2)^5)-h[9]/(1536 x^3 (-1+x^2)^6 (1+x^2)^7)+(G[0,2] h[10])/(128 x^3 (-1+x^2)^4)+(3 G[0,2]^2 h[11])/(16 x^2 (-1+x^2)^2)+(G[0,x] h[12])/(128 x^3 (-1+x^2)^7)-(G[-1,x] h[13])/(128 x^3 (-1+x^2)^4)-(G[-1,x^2] h[14])/(64 x^3 (-1+x^2)^4)-(3 G[-1,x] G[0,2] h[15])/(64 x^4 (-1+x^2)^2)+(3 G[0,2] G[1,x] h[16])/(64 x^4 (-1+x^2)^2)+(3 (G[0,x] G[1,x]-G[0,1,x]) h[17])/(256 x^4 (-1+x^2)^5)-(3 (G[-1,x] G[1,x]-G[-1,1,x]) h[18])/(128 x^4 (-1+x^2)^2)+(3 (G[0,2] G[0,x]-G[0,-1,x]) h[19])/(8 (-1+x^2)^5)+(3 G[0,0,x] h[20])/(32 x (-1+x^2)^8)-(3 G[-1,0,x] h[21])/(256 x^4 (-1+x^2)^5)+(3 G[-1,-1,x] h[22])/(128 x^4 (-1+x^2)^2)-(3 (G[-1,x^2] G[1,x]-G[-1,-I,x]-G[-1,I,x]-G[-I,1,x]-G[I,1,x]) h[23])/(128 x^4 (-1+x^2)^2);

(* eq.(29) *)
h[1] = 105*(33 + 60*x^2 + 70*x^4 + 60*x^6 + 33*x^8);

h[2] = 105 - 552*x + 1308*x^2 - 6408*x^3 + 29471*x^4 - 69840*x^5 + 93368*x^6 - 69840*x^7 + 29471*x^8 - 6408*x^9 + 1308*x^10 - 552*x^11 + 105*x^12;

h[3] = -60 + 240*x - 304*x^2 - 217*x^3 + 788*x^4 - 889*x^5 + 446*x^7 - 788*x^8 + 198*x^9 + 304*x^10 - 325*x^11 + 60*x^12 + 35*x^13;

h[4] = 35 + 120*x - 460*x^2 + 968*x^3 - 1070*x^4 + 968*x^5 - 460*x^6 + 120*x^7 + 35*x^8;

h[5] = x*(95 + 359*x^2 + 95*x^4);

h[6] = x*(1 + x^2)*(300 + 3529*x^2 + 300*x^4);

h[7] = x^3*(393 + 980*x^2 + 393*x^4);

h[8] = 35 + 600*x - 3925*x^2 + 3040*x^3 + 933*x^4 - 3560*x^5 - 4099*x^6 + 33408*x^7 - 55627*x^8 + 31112*x^9 - 3811*x^10 - 10336*x^11 + 8835*x^12 - 2040*x^13 + 315*x^14 ;

h[9] = 2700 - 14178*x + 51621*x^2 - 96582*x^3 + 1268874*x^4 - 5317930*x^5 + 18314727*x^6 - 43731534*x^7 + 87689876*x^8 - 143624426*x^9 + 192672621*x^10 - 221881534*x^11 + 192446998*x^12 - 124929618*x^13 + 25074951*x^14 + 65377306*x^15 - 91326336*x^16 + 65377306*x^17 + 25074951*x^18 - 124929618*x^19 + 192446998*x^20 - 221881534*x^21 + 192672621*x^22 - 143624426*x^23 + 87689876*x^24 - 43731534*x^25 + 18314727*x^26 - 5317930*x^27 + 1268874*x^28 - 96582*x^29 + 51621*x^30 - 14178*x^31 + 2700*x^32;

h[10] = 300 + 4523*x + 8948*x^2 - 35378*x^3 + 12700*x^4 + 213317*x^5 - 814524*x^6 + 876164*x^7 - 814524*x^8 + 213317*x^9 + 12700*x^10 - 35378*x^11 + 8948*x^12 + 4523*x^13 + 300*x^14;

h[11] = 35 + 500*x^2 + 1362*x^4 + 500*x^6 + 35*x^8;

h[12] = -225 - 6672*x^2 + 18354*x^3 + 7925*x^4 - 111187*x^5 + 355672*x^6 - 71285*x^7 - 603146*x^8 + 206421*x^9 + 763800*x^10 - 1533425*x^11 + 1304954*x^12 + 54271*x^13 - 578424*x^14 + 221833*x^15 - 16165*x^16 - 30593*x^17 + 856*x^18 + 4523*x^19 + 225*x^20;

h[13] = 150 + 4523*x + 9018*x^2 - 35378*x^3 + 24206*x^4 + 213317*x^5 - 672350*x^6 + 876164*x^7 - 672350*x^8 + 213317*x^9 + 24206*x^10 - 35378*x^11 + 9018*x^12 + 4523*x^13 + 150*x^14;

h[14] = (1 + x^2)*(75 - 110*x^2 - 5643*x^4 - 65444*x^6 - 5643*x^8 - 110*x^10 + 75*x^12);

h[15] = 25 + 30*x^2 + 1680*x^3 - 3801*x^4 + 13552*x^5 - 9916*x^6 + 13552*x^7 - 3801*x^8 + 1680*x^9 + 30*x^10 + 25*x^12;

h[16] = 25 - 250*x^2 + 1680*x^3 - 7801*x^4 + 13552*x^5 - 20812*x^6 + 13552*x^7 - 7801*x^8 + 1680*x^9 - 250*x^10 + 25*x^12;

h[17] = -75 + 555*x^2 - 2400*x^3 + 12348*x^4 - 12160*x^5 - 2420*x^6 + 25760*x^7 - 31930*x^8 - 44544*x^9 + 109202*x^10 - 62496*x^11 + 6156*x^12 + 21888*x^13 - 19348*x^14 + 4320*x^15 - 835*x^16 + 75*x^18;

h[18] = 25 - 530*x^2 + 3360*x^3 - 13721*x^4 + 27104*x^5 - 36572*x^6 + 27104*x^7 - 13721*x^8 + 3360*x^9 - 530*x^10 + 25*x^12;

h[19] = -240 + 7*x^2 + 839*x^4 - 1282*x^6 - 26*x^8 + 155*x^10 + 35*x^12;

h[20] = -60 + 480*x - 124*x^2 - 1559*x^3 + 1520*x^4 + 94*x^5 - 3216*x^6 + 7048*x^7 + 1880*x^8 - 11350*x^9 + 1880*x^10 + 9790*x^11 - 3216*x^12 - 1934*x^13 + 1520*x^14 - 536*x^15 - 124*x^16 - 90*x^17 - 60*x^18 + 105*x^19;
h[21] = -75 + 275*x^2 - 2400*x^3 + 5348*x^4 - 12160*x^5 - 2044*x^6 + 25760*x^7 - 1538*x^8 - 44544*x^9 + 71722*x^10 - 62496*x^11 + 5476*x^12 + 21888*x^13 - 13708*x^14 + 4320*x^15 + 5*x^16 + 75*x^18;

h[22] = 25 + 30*x^2 + 3360*x^3 - 5721*x^4 + 27104*x^5 - 14780*x^6 + 27104*x^7 - 5721*x^8 + 3360*x^9 + 30*x^10 + 25*x^12;

h[23] = 25 + 30*x^2 - 1881*x^4 - 5052*x^6 - 1881*x^8 + 30*x^10 + 25*x^12;


(* transform MPLs G into Log's and PolyLog's eq.(28) *)
GToPolyLogs={
	G[0,2]->Log[2],
	G[0,x]->Log[x],
	G[-1,x]->Log[1+x],
	G[1,x]->Log[1-x],
	G[-1,x^2]->Log[1+x^2],
	G[-I,x]->-G[I,x]+Log[1+x^2],
	G[-1,-I,x]->-G[-1,I,x]-G[-I,1,x]-G[I,1,x]-(Pi^2/8)+Log[1+x] Log[4/(1+x^2)]+(Log[1+x]+Log[1-x]) Log[1/2 (1+x^2)]+1/2 PolyLog[2,-((-1+x)^2/(1+x)^2)]-2 PolyLog[2,(-1+x)/(1+x)],
	G[-1,-1,x]->1/2 Log[1+x]^2,
	G[-1,0,x]->Log[x] Log[1+x]+PolyLog[2,-x],
	G[-1,1,x]->-(Pi^2/12)+(2Log[2]+Log[1-x]) Log[1+x]-1/2 Log[1+x]^2-Log[2] (Log[1+x]+Log[1-x])-PolyLog[2,(-1+x)/(1+x)],
	G[0,-1,x]->-PolyLog[2,-x],
	G[0,0,x]->Log[x]^2/2,
	G[0,1,x]->-(Pi^2/6)+Log[1-x] Log[x]-Log[x]^2/2-PolyLog[2,(-1+x)/x]
};


(* PM coefficients f_n of the momentum along the trajectory defined in eq.(8) in terms of PM coefficients chi_b^{(n)} of the scattering angle *)
f[1]:=(2 chib[1] Gamma[1/2-eps])/(Sqrt[Pi] Gamma[1-eps]);

f[2]:=(2 chib[2] Gamma[1-2 eps])/(Sqrt[Pi] Gamma[3/2-2 eps])+(4 eps chib[1]^2 Gamma[1/2-eps]^2)/(Pi Gamma[1-eps]^2);

f[3]:=(2 chib[3] Gamma[3/2-3 eps])/(Sqrt[Pi] Gamma[2-3 eps])+((-1+6 eps)^2 chib[1]^3 Gamma[1/2-eps]^3)/(3 Pi^(3/2) Gamma[1-eps]^3)+(2 (-1+6 eps) chib[1] chib[2] Gamma[1-2 eps] Gamma[1/2-eps])/(Pi Gamma[3/2-2 eps] Gamma[1-eps]);

f[4]:=(2 chib[4] Gamma[2-4 eps])/(Sqrt[Pi] Gamma[5/2-4 eps])+((-2+8 eps) chib[2]^2 Gamma[1-2 eps]^2)/(Pi Gamma[3/2-2 eps]^2)+((-2+8 eps)^3 chib[1]^4 Gamma[1/2-eps]^4)/(12 Pi^2 Gamma[1-eps]^4)+((-2+8 eps)^2 chib[1]^2 chib[2] Gamma[1-2 eps] Gamma[1/2-eps]^2)/(Pi^(3/2) Gamma[3/2-2 eps] Gamma[1-eps]^2)+(2 (-2+8 eps) chib[1] chib[3] Gamma[3/2-3 eps] Gamma[1/2-eps])/(Pi Gamma[2-3 eps] Gamma[1-eps]);


(* Hamiltonian coefficient c_4 defined in eq.(10) in terms of f_n and their derivatives wrt. the energy e *)
(* Note that f_n are called ff[n] here such that they are not replaced by the explicit expression given above, which causes problems with the derivatives. To get an explicit expression for c4, use the version below. *)
c4f:=(3*(-1 + g^2)*m^5*nu^8*d1[g]*ff[1][e]^4)/(16*Gamma^27*xi^7) + (9*(-1 + g^2)*m^5*nu^6*d4[g]*ff[1][e]^2*ff[2][e])/(2*Gamma^19*xi^5) + (3*(-1 + g^2)*m^5*nu^4*d2[g]*ff[2][e]^2)/(Gamma^11*xi^3) + (6*(-1 + g^2)*m^5*nu^4*d2[g]*ff[1][e]*ff[3][e])/(Gamma^11*xi^3) - (12*(-1 + g^2)*m^5*nu^2*ff[4][e])/(Gamma^3*xi) + (3*(-1 + g^2)^2*m^6*nu^8*d3[g]*ff[1][e]^3*Derivative[1][ff[1]][e])/(4*Gamma^22*xi^6) - (9*(-1 + g^2)^2*m^6*nu^6*d2[g]*ff[1][e]*ff[2][e]*Derivative[1][ff[1]][e])/(Gamma^14*xi^4) + (6*(-1 + g^2)^2*m^6*nu^4*ff[3][e]*Derivative[1][ff[1]][e])/(Gamma^6*xi^2) + (9*(-1 + g^2)^3*m^7*nu^8*d2[g]*ff[1][e]^2*Derivative[1][ff[1]][e]^2)/(2*Gamma^17*xi^5) - (3*(-1 + g^2)^3*m^7*nu^6*ff[2][e]*Derivative[1][ff[1]][e]^2)/(Gamma^9*xi^3) + (3*(-1 + g^2)^4*m^8*nu^8*ff[1][e]*Derivative[1][ff[1]][e]^3)/(2*Gamma^12*xi^4) - (9*(-1 + g^2)^2*m^6*nu^6*d2[g]*ff[1][e]^2*Derivative[1][ff[2]][e])/(2*Gamma^14*xi^4) + (6*(-1 + g^2)^2*m^6*nu^4*ff[2][e]*Derivative[1][ff[2]][e])/(Gamma^6*xi^2) - (6*(-1 + g^2)^3*m^7*nu^6*ff[1][e]*Derivative[1][ff[1]][e]*Derivative[1][ff[2]][e])/(Gamma^9*xi^3) + (6*(-1 + g^2)^2*m^6*nu^4*ff[1][e]*Derivative[1][ff[3]][e])/(Gamma^6*xi^2) + (3*(-1 + g^2)^3*m^7*nu^8*d2[g]*ff[1][e]^3*Derivative[2][ff[1]][e])/(2*Gamma^17*xi^5) - (3*(-1 + g^2)^3*m^7*nu^6*ff[1][e]*ff[2][e]*Derivative[2][ff[1]][e])/(Gamma^9*xi^3) + (9*(-1 + g^2)^4*m^8*nu^8*ff[1][e]^2*Derivative[1][ff[1]][e]*Derivative[2][ff[1]][e])/(4*Gamma^12*xi^4) - (3*(-1 + g^2)^3*m^7*nu^6*ff[1][e]^2*Derivative[2][ff[2]][e])/(2*Gamma^9*xi^3) + ((-1 + g^2)^4*m^8*nu^8*ff[1][e]^3*Derivative[3][ff[1]][e])/(4*Gamma^12*xi^4);

d1[g]:=5+9 g^2+15 g^4+35 g^6+(-1+g) (60-13 g+95 g^2-46 g^3+134 g^4-181 g^5+239 g^6) nu+(-1+g)^2 (289-152 g+419 g^2-420 g^3+811 g^4-1108 g^5+641 g^6) nu^2+(-1+g)^3 (712-668 g+1076 g^2-1749 g^3+2617 g^4-2563 g^5+855 g^6) nu^3+(-1+g)^5 (-934+474 g-1491 g^2+2063 g^3-2115 g^4+603 g^5) nu^4+3 (-1+g)^7 (200-93 g+377 g^2-279 g^3+75 g^4) nu^5+(-1+g)^9 (-141+201 g-135 g^2+35 g^3) nu^6;

d2[g]:=1+3 g^2+(-1+g) (4-5 g+7 g^2) nu+(-1+g)^3 (-5+3 g) nu^2;

d3[g]:=5+14 g^2+29 g^4+2 (-1+g) (20-11 g+45 g^2-49 g^3+67 g^4) nu+(-1+g)^2 (118-136 g+305 g^2-382 g^3+211 g^4) nu^2+2 (-1+g)^4 (-76+81 g-162 g^2+65 g^3) nu^3+(-1+g)^6 (77-86 g+29 g^2) nu^4;

d4[g]:=-1-2 g^2-5 g^4-(-1+g) (8-3 g+13 g^2-17 g^3+23 g^4) nu-(-1+g)^2 (23-20 g+47 g^2-66 g^3+36 g^4) nu^2-2 (-1+g)^4 (-14+11 g-28 g^2+11 g^3) nu^3-(-1+g)^6 (13-14 g+5 g^2) nu^4;


(* explicit c4 in terms of above coefficients chi_b^{(n)}, split into finite 4PM, spurious 4PM, and lower PM contributions, eqs.(12)+(13) *)
c4:=-((32 (-1+g^2) m^5 nu^2 (chiS+chip nu))/(Gamma^2 xi))+c4Spurious+c4LowerPM;

c4Spurious:=-((32 (-1+g^2) m^5 nu^3 (chi2eps/(2 eps)+chi2eps (10/3-4 Log[2])))/(Gamma^2 xi));

c4LowerPM:=1/(4 (-1+g^2) Gamma^25 xi^7) m^5 nu^8 (60-840 nu-12 (-373+9 Gamma) nu^2+72 (-155+12 Gamma) nu^3-3 (-3937+600 Gamma) nu^4+12 (19+24 Gamma) nu^5+(-11437+1440 Gamma) nu^6+g^16 (654389-46080 Gamma-1299328 nu) nu^6+8936 nu^7+110976 g^17 nu^7+g^15 nu^5 (1611611-6391094 nu+6779904 nu^2+256320 Gamma (-1+2 nu))-3 g^14 nu^4 (-714563+4242828 nu-9047074 nu^2+6823680 nu^3+96 Gamma (2015-8060 nu+8772 nu^2))+g^13 nu^3 (1666298-13160284 nu+42240835 nu^2-64146278 nu^3+38345216 nu^4+576 Gamma (-1180+7080 nu-15641 nu^2+12402 nu^3))+g^12 nu^2 (765419-7534040 nu+32198017 nu^2-73224772 nu^3+86923946 nu^4-42402112 nu^5-144 Gamma (2995-23960 nu+80894 nu^2-131896 nu^3+85800 nu^4))+g nu (852-10224 nu+43236 nu^2-73032 nu^3+12425 nu^4+99142 nu^5-85784 nu^6-72 Gamma (3-30 nu+118 nu^2-228 nu^3+154 nu^4+44 nu^5))+g^3 nu (1656-19656 nu+141398 nu^2-597916 nu^3+1242793 nu^4-1058666 nu^5+218656 nu^6+72 Gamma (-31+310 nu-1900 nu^2+6440 nu^3-11110 nu^4+7692 nu^5))+3 g^5 nu (6915-81630 nu+504546 nu^2-1887828 nu^3+4409767 nu^4-5945974 nu^5+3415824 nu^6+24 Gamma (-275+2750 nu-12996 nu^2+33976 nu^3-48556 nu^4+29976 nu^5))+g^9 nu (-100565+1205970 nu-7597808 nu^2+28632768 nu^3-65234145 nu^4+83307394 nu^5-46200920 nu^6-144 Gamma (-418+4180 nu-21349 nu^2+61214 nu^3-94359 nu^4+61150 nu^5))+3 g^11 nu (65089-766218 nu+4036214 nu^2-11951012 nu^3+20168845 nu^4-17539706 nu^5+5611904 nu^6+48 Gamma (-970+9700 nu-44562 nu^2+112172 nu^3-150431 nu^4+84510 nu^5))+g^7 nu (-60451+698142 nu-3655244 nu^2+10802024 nu^3-17740683 nu^4+13918222 nu^5-2461664 nu^6-72 Gamma (-957+9570 nu-46560 nu^2+126240 nu^3-183916 nu^4+112856 nu^5))-3 g^2 (-12+168 nu-3030 nu^2+23472 nu^3-68093 nu^4+53052 nu^5+64786 nu^6-85600 nu^7+12 Gamma (3-36 nu+252 nu^2-1056 nu^3+2674 nu^4-3784 nu^5+2088 nu^6))+g^4 (315-4356 nu+73169 nu^2-548432 nu^3+2287707 nu^4-5584012 nu^5+7122254 nu^6-3543440 nu^7-72 Gamma (4-48 nu+961 nu^2-6408 nu^3+20862 nu^4-34232 nu^5+23112 nu^6))+g^6 (3081-42540 nu+297010 nu^2-1326928 nu^3+4622799 nu^4-11668916 nu^5+18098402 nu^6-12482400 nu^7+36 Gamma (-81+972 nu-3784 nu^2+4352 nu^3+9716 nu^4-32208 nu^5+26128 nu^6))+g^10 (21615-295860 nu+1699900 nu^2-5193760 nu^3+6550457 nu^4+6060124 nu^5-28262962 nu^6+24793088 nu^7-72 Gamma (250-3000 nu+16918 nu^2-55344 nu^3+105381 nu^4-106772 nu^5+42916 nu^6))+3 g^8 (-6897+94668 nu-726584 nu^2+3488192 nu^3-10701933 nu^4+20478772 nu^5-22247712 nu^6+10449976 nu^7+12 Gamma (516-6192 nu+42657 nu^2-176136 nu^3+439270 nu^4-612184 nu^5+366984 nu^6)))-1/((-1+g^2)^(3/2) Gamma^11 xi^3) 48 m^5 nu^5 (3-18 nu+106 g^3 (1-2 nu)^2 nu+39 nu^2-30 nu^3+144 g^11 nu^3-328 g^10 nu^2 (-1+2 nu)+6 g nu (2-8 nu+9 nu^2)+8 g^9 nu (28-112 nu+89 nu^2)+2 g^5 nu (112-448 nu+671 nu^2)-4 g^7 nu (158-632 nu+757 nu^2)+6 g^2 (-1+6 nu-10 nu^2+4 nu^3)+4 g^8 (12-72 nu-43 nu^2+278 nu^3)-3 g^4 (-32+192 nu-537 nu^2+562 nu^3)+2 g^6 (-76+456 nu-1005 nu^2+794 nu^3)) ArcCosh[g];


(* dE/dt at 3PM in eq.(17) *)
dEdt:=-((4 chi2eps (-1+g^2) G^3 m^4 nu^3)/(3 Gamma^3 r^4 xi));


(* Circular non-local Hamiltonian H^{circ}_{(nloc)} in eq.(23) *)
HcircNloc:=dEdt G Gamma m (Log[16 E^(2 EulerGamma)]+Log[v^2]);


(* potential and logarithmic contributions to the bound radial action up to 4PM in terms of normalized angular momentum j, includes lower orders in PM as well as the 4PM contributions. Spurious contributions from chi_{2eps} have been removed.*)
irBound:=-j + (2*(-1 + g^2)^2*(chiS + chip*nu))/(3*Gamma^3*j^3) - (Abs[Sqrt[-1 + g^2]]*chib[1])/Gamma + (2*(-1 + g^2)*chib[2])/(Gamma^2*j*Pi) + irBoundLog;


(* logarithmic contributions to the bound radial action given in eq.(21) with additional logarithmic constants eq.(23) *)
irBoundLog:=2 nu/3 (1-g^2)^2/(Gamma j)^3 chi2eps Log[32 (-calE) E^(2 EulerGamma)];


(* write x, Gamma, xi, and v in terms of g=gamma and nu *)
tog={x->g-Sqrt[-1+g^2],Gamma->Sqrt[1+2 (-1+g) nu],xi->(nu (g+(-1+g)^2 nu))/(1+2 (-1+g) nu)^2,calE->(-1+Sqrt[1-2nu+2g nu])/nu};

